Certifiably Robust Variational Autoencoders

We introduce an approach for training Variational Autoencoders (VAEs) that are certifiably robust to adversarial attack. Specifically, we first derive actionable bounds on the minimal size of an input perturbation required to change a VAE's reconstruction by more than an allowed amount, with these bounds depending on certain key parameters such as the Lipschitz constants of the encoder and decoder. We then show how these parameters can be controlled, thereby providing a mechanism to ensure \textit{a priori} that a VAE will attain a desired level of robustness. Moreover, we extend this to a complete practical approach for training such VAEs to ensure our criteria are met. Critically, our method allows one to specify a desired level of robustness \emph{upfront} and then train a VAE that is guaranteed to achieve this robustness. We further demonstrate that these Lipschitz--constrained VAEs are more robust to attack than standard VAEs in practice.

==> labels.py <==
# %%

import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

sns.set()

# %%

# needed_ylabels = [r"Estimated $R^{(r, \epsilon)}(x)$"]

# for i, needed_ylabel in enumerate(needed_ylabels):
#     plt.plot(np.arange(10), np.arange(10))
#     plt.ylabel(f"{needed_ylabel}")
#     plt.savefig(f"y_label_{i}.png", dpi=300)

# %%

# needed_xlabels = [
#     r"$R^{(r, \epsilon)}(x)$ bounds (log scale)",
#     r"$R^{(r, \epsilon)}$ bounds (log scale)",
# r"Estimated $R^{(r, \epsilon)}(x)$"
#     r"Mean estimated $R^{(r, \epsilon)}(x)$",
# ]

# for i, needed_xlabel in enumerate(needed_xlabels):
#     plt.plot(np.arange(10), np.arange(10))
#     plt.xlabel(f"{needed_xlabel}")
#     plt.tight_layout()
#     plt.savefig(f"x_label_{i}.png", dpi=300)

# %%

# sns.set_style("whitegrid")

# legend_labels = ["y=x", "M = 5", "M = 7", "M = 10", "M = 12"]
# colors = ["black", "tab:blue", "tab:green", "tab:orange", "tab:red"]
# for i, legend_label in enumerate(legend_labels):
#     if legend_label != "y=x":
#         plt.scatter(
#             np.arange(10),
#             np.arange(10) - 8,
#             label=legend_label,
#             color=colors[i],
#             alpha=0.8,
#         )
#     else:
#         plt.plot(np.arange(10), np.arange(10) - 8, label=legend_label, color=colors[i])
# plt.ylim((0, 6))
# plt.yticks((0, 2, 4, 6))
# legend = plt.legend(loc="upper right")
# legend.get_frame().set_alpha(1.0)
# plt.savefig(f"fixed_legend.png", dpi=300)

# %%

